The virtual element method on polygonal pixel-based tessellations

We analyze and validate the virtual element method combined with a boundary correction similar to the one in [1,2], to solve problems on two dimensional domains with curved boundaries approximated by polygonal domains. We focus on the case of approximating domains obtained as the union of squared elements out of a uniform structured mesh, such as the one that naturally arises when the domain is issued from an image. We show, both theoretically and numerically, that resorting to polygonal elements allows the assumptions required for stability to be satisfied for any polynomial order. This allows us to fully exploit the potential of higher order methods. Efficiency is ensured by a novel static condensation strategy acting on the edges of the decomposition.

==> Fagiolo/fagiolo.m <==
% This script is written and read by pdetool and should NOT be edited.
% There are two recommended alternatives:
% 1) Export the required variables from pdetool and create a MATLAB script
%    to perform operations on these.
% 2) Define the problem completely using a MATLAB script. See
%    https://www.mathworks.com/help/pde/examples.html for examples
%    of this approach.
function pdemodel
[pde_fig,ax]=pdeinit;
pdetool('appl_cb',1);
set(ax,'DataAspectRatio',[1 1 1]);
set(ax,'PlotBoxAspectRatio',[1.5 1 1]);
set(ax,'XLim',[-1.5 1.5]);
set(ax,'YLim',[-1 1]);
set(ax,'XTickMode','auto');
set(ax,'YTickMode','auto');

% Geometry description:
pderect([-1 1 0 -1],'R1');
pderect([0.0024691358024691024 1.0024691358024691 1 -1],'R2');
pdeellip(-0.5,0,0.5,0.5,...
0,'E2');
pdeellip(0,0,1,1,...
0,'E3');
pdeellip(0,0.5,0.5,0.5,...
0,'E1');
set(findobj(get(pde_fig,'Children'),'Tag','PDEEval'),'String','E3-R1-R2+E1+E2')

% Boundary conditions:
pdetool('changemode',0)
pdesetbd(15,...
'dir',...
1,...
'1',...
'(x.^2+y.^2).^(1/3).*sin(2*(atan2(-y,-x)+pi)/3)')
pdesetbd(14,...
'dir',...
1,...
'1',...
'(x.^2+y.^2).^(1/3).*sin(2*(atan2(-y,-x)+pi)/3)')
pdesetbd(11,...
'dir',...
1,...
'1',...
'(x.^2+y.^2).^(1/3).*sin(2*(atan2(-y,-x)+pi)/3)')
pdesetbd(10,...
'dir',...
1,...
'1',...
'(x.^2+y.^2).^(1/3).*sin(2*(atan2(-y,-x)+pi)/3)')
pdesetbd(7,...
'dir',...
1,...
'1',...
'(x.^2+y.^2).^(1/3).*sin(2*(atan2(-y,-x)+pi)/3)')
pdesetbd(6,...
'dir',...
1,...
'1',...
'(x.^2+y.^2).^(1/3).*sin(2*(atan2(-y,-x)+pi)/3)')
pdesetbd(5,...
'dir',...
1,...
'1',...
'(x.^2+y.^2).^(1/3).*sin(2*(atan2(-y,-x)+pi)/3)')
pdesetbd(3,...
'dir',...
1,...
'1',...
'(x.^2+y.^2).^(1/3).*sin(2*(atan2(-y,-x)+pi)/3)')
pdesetbd(2,...
'dir',...
1,...
'1',...
'(x.^2+y.^2).^(1/3).*sin(2*(atan2(-y,-x)+pi)/3)')

% Mesh generation:
setappdata(pde_fig,'Hgrad',1.3);
setappdata(pde_fig,'refinemethod','regular');
setappdata(pde_fig,'jiggle',char('on','mean',''));
setappdata(pde_fig,'MesherVersion','R2013a');
pdetool('initmesh')
pdetool('refine')

% PDE coefficients:
pdeseteq(1,...
'1.0',...
'0.0',...
'0.0',...
'1.0',...
'0:10',...
'0.0',...
'0.0',...
'[0 100]')
setappdata(pde_fig,'currparam',...
['1.0';...
'0.0';...
'0.0';...
'1.0'])

% Solve parameters:
setappdata(pde_fig,'solveparam',...
char('0','22416','10','pdeadworst',...
'0.5','longest','0','1E-4','','fixed','Inf'))

% Plotflags and user data strings:
setappdata(pde_fig,'plotflags',[1 1 1 1 1 1 1 1 0 0 0 1 1 0 1 0 0 1]);
setappdata(pde_fig,'colstring','');
setappdata(pde_fig,'arrowstring','');
setappdata(pde_fig,'deformstring','');
setappdata(pde_fig,'heightstring','');

% Solve PDE:
pdetool('solve')

